Accurate Determination of the Neutron Skin Thickness of $^{208}$Pb through Parity-Violation in Electron Scattering

We report a precision measurement of the parity-violating asymmetry $A_{PV}$ in the elastic scattering of longitudinally polarized electrons from $^{208}$Pb. We measure $A_{PV}=550\pm 16 {\rm (stat)}\pm 8\ {\rm (syst)}$ parts per billion, leading to an extraction of the neutral weak form factor $F_W(Q^2 = 0.00616\ {\rm GeV}^2) = 0.368 \pm 0.013$. Combined with our previous measurement, the extracted neutron skin thickness is $R_n-R_p=0.283 \pm 0.071$~fm. The result also yields the first significant direct measurement of the interior weak density of $^{208}$Pb: $\rho^0_W = -0.0796\pm0.0036\ {\rm (exp.)}\pm0.0013\ {\rm (theo.)}\ {\rm fm}^{-3}$ leading to the interior baryon density $\rho^0_b = 0.1480\pm0.0036\ {\rm (exp.)}\pm0.0013\ {\rm (theo.)}\ {\rm fm}^{-3}$. The measurement accurately constrains the density dependence of the symmetry energy of nuclear matter near saturation density, with implications for the size and composition of neutron stars.

==> anc/PREX-2_AcceptanceFunction.txt <==
3.025	0.5
3.075	0.4
3.125	0.6
3.175	0.7
3.225	0.8
3.275	0.9
3.325	1.5
3.375	1.8
3.425	1.9
3.475	1.7
3.525	2.4
3.575	3.8
3.625	4.7
3.675	7.0
3.725	9.7
3.775	16.5
3.825	24.3
3.875	34.2
3.925	43.0
3.975	57.2
4.025	78.7
4.075	103.7
4.125	129.2
4.175	156.6
4.225	181.1
4.275	226.6
4.325	233.5
4.375	262.4
4.425	282.0
4.475	322.3
4.525	332.5
4.575	347.7
4.625	373.4
4.675	371.7
4.725	366.7
4.775	389.3
4.825	377.4
4.875	395.5
4.925	377.7
4.975	384.5
5.025	375.4
5.075	379.0
5.125	356.9
5.175	365.6
5.225	379.7
5.275	347.3
5.325	364.1
5.375	353.5
5.425	355.7
5.475	342.2
5.525	333.7
5.575	315.5
5.625	337.9
5.675	309.8
5.725	294.0
5.775	272.4
5.825	253.8
5.875	238.1
5.925	193.5
5.975	178.3
6.025	155.1
6.075	123.4
6.125	93.9
6.175	66.1
6.225	72.0
6.275	55.3
6.325	29.9
6.375	25.2
6.425	20.2
6.475	8.9
6.525	8.0
6.575	3.9
6.625	3.4
6.675	1.7
6.725	1.8
6.775	2.9
6.825	1.2
6.875	1.3
6.925	1.4
6.975	0.0
7.025	0.0
7.075	0.7
7.125	0.0
7.175	0.0
7.225	0.0
7.275	0.0
7.325	0.0
7.375	0.0
7.425	0.0
7.475	0.0
7.525	0.0
7.575	0.0
7.625	0.0
7.675	0.9
7.725	0.0
7.775	0.0
7.825	0.0
7.875	0.0
7.925	0.0
7.975	0.0
